A flexible class of exact Hubbard-Stratonovich transformations

We consider a class of Hubbard-Stratonovich transformations suitable for treating Hubbard interactions in the context of quantum Monte Carlo simulations. A tunable parameter $p$ allows us to continuously vary from a discrete Ising auxiliary field ($p=\infty$) to a compact auxiliary field that couples to electrons sinusoidally ($p=0$). In tests on the single-band Hubbard model, we find that the severity of the sign problem decreases systematically with increasing $p$. Selecting $p$ finite, however, enables continuous sampling methods like the Langevin or Hamiltonian Monte Carlo methods. We explore the tradeoffs between various simulation methods through numerical benchmarks.

==> calculate_c.jl <==
using QuadGK, Roots

# Arbitrary input parameters (but avoid p→0)
x = 0.1
p = 4.0

function f(c)
    res, err = quadgk(s -> cosh(sqrt(c) * atan(p * sin(s)) / atan(p)), -π, π; rtol=1e-12)
    return (1/2π) * res - exp(x)
end

# Solve f(c) = 0 to determine the target c value
find_zero(f, x; verbose=true) # 0.2835...

